Facet-0: A Robotic Foundation Model for Contact-Rich Precise Manipulation

Real-world robotic assembly at sub-millimeter tolerances demands spatial precision, compliant interaction, and robustness to contact failures. We present Facet-0, a robotic foundation model that predicts and values the contact consequences of its actions. Facet-0 unifies multimodal representation learning and reinforcement learning (RL) post-training around a joint action-wrench proposal: a causal wrench history is aligned with vision-language semantics and kinematic state, and flow matching generates each action chunk together with the future wrist-wrench profile it is expected to induce. Deployment rollouts train a distributional Action-Wrench Critic to distinguish motions with similar task progress but different contact outcomes, while phase-aware rewards and contact-selective credit concentrate policy improvement on decisive interactions. To accommodate part-specific dynamics, a lightweight bounded actor reuses the frozen representation for on-robot adaptation; RL remains defined over executable Cartesian actions, while an auxiliary wrench head preserves predictive, non-commanded action-contact coupling. Trained on ManuFacet-1K, a 1,000-hour force-synchronized corpus spanning three embodiments and multiple manufacturing cells, the bounded task-adapted system reaches 82% mean success on five sub-millimeter computer-assembly tasks, compared with 15% for the strongest baseline, with 0.5 mm placement accuracy and 50 ms command latency.

==> figures/make_result_charts.py <==
#!/usr/bin/env python3
"""Generate the compact quantitative figures used in Sec. 6."""

from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np


ROOT = Path(__file__).resolve().parent

# Shared with Fig. 2 / the paper's existing quantitative figures.
BLUE = "#4A84E0"
PURPLE = "#8568C4"
ORANGE = "#F58E29"
NAVY = "#0D224E"
TEXT = "#3A3730"
GRAY = "#8A8172"
GRID = "#E0D8C8"
# Warm neutrals sampled from the photo strip of Fig. 6 (right panel) so the
# quantitative panels sit on the same ground tone as the qualitative ones.
CREAM = "#FDF7EA"
RIM = "#CFC3AC"

mpl.rcParams.update(
    {
        "font.family": "DejaVu Sans",
        "font.size": 8,
        "axes.labelcolor": TEXT,
        "axes.edgecolor": "#AEB7C6",
        "xtick.color": TEXT,
        "ytick.color": TEXT,
        "text.color": TEXT,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    }
)


def posttraining_bars() -> None:
    metrics = ["Success ↑", "Intervention ↓", "Recovery ↑"]
    awr = np.array([20, 47, 44])
    facet = np.array([65, 24, 81])
    x = np.arange(len(metrics))
    width = 0.32

    fig, ax = plt.subplots(figsize=(3.55, 1.95))
    ax.set_axisbelow(True)
    ax.yaxis.grid(True, color=GRID, linewidth=0.55)
    ax.xaxis.grid(False)

    bars_a = ax.bar(
        x - width / 2,
        awr,
        width,
        label="AWR",
        color=PURPLE,
        edgecolor="white",
        linewidth=0.45,
        zorder=3,
    )
    bars_f = ax.bar(
        x + width / 2,
        facet,
        width,
        label="Facet-0",
        color=BLUE,
        edgecolor="white",
        linewidth=0.45,
        zorder=3,
    )

    for bars in (bars_a, bars_f):
        for bar in bars:
            ax.text(
                bar.get_x() + bar.get_width() / 2,
                bar.get_height() + 2.1,
                f"{int(bar.get_height())}",
                ha="center",
                va="bottom",
                fontsize=7.4,
                fontweight="semibold",
                color=TEXT,
            )

    ax.set_ylim(0, 100)
    ax.set_yticks([0, 25, 50, 75, 100])
    ax.set_yticklabels(["0", "25", "50", "75", "100"])
    ax.set_ylabel("Rate (%)", labelpad=2)
    ax.set_xticks(x)
    ax.set_xticklabels(metrics, fontsize=7.5)
    ax.tick_params(axis="both", length=0, pad=2)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.spines["left"].set_linewidth(0.6)
    ax.spines["bottom"].set_linewidth(0.6)
    ax.legend(
        loc="upper center",
        bbox_to_anchor=(0.5, 1.03),
        ncol=2,
        frameon=False,
        fontsize=7.4,
        handlelength=1.2,
        columnspacing=1.2,
    )
    fig.subplots_adjust(left=0.13, right=0.99, bottom=0.22, top=0.84)
    fig.savefig(ROOT / "fig_posttrain.pdf", facecolor="white")
    plt.close(fig)


def adaptation_radar() -> None:
    """Adaptation-paradigm radar, left panel of Fig. 6.

    The figure aspect is chosen so that, at the panel widths used in Sec. 6.4,
    this panel renders exactly as tall as the photo strip beside it; the legend
    runs horizontally along the bottom so the circle keeps the height. Ground
    tone and neutrals are sampled from that photo strip.
    """
    # Short axis names; the caption spells out what each one measures. Long
    # labels would eat the margin the circle needs at this panel width.
    labels = ["Speed", "Success", "Safety"]
    angles = np.linspace(0, 2 * np.pi, len(labels), endpoint=False)
    angles = np.concatenate([angles, [angles[0]]])

    # Higher is better on every axis. Speed is normalized to the fastest measured
    # time (Facet-0, 10.5 min); safe trials is 100 minus the violation rate.
    residual = np.array([100 * 10.5 / 35.1, 80, 80])
    facet = np.array([100, 95, 95])
    dsrl_observed = np.array([10, 10])  # success and safe-trial scores only

    # Aspect 1.196 = (0.37 text widths) / (0.605 text widths / 1.9564), the photo
    # strip's own aspect. Keep the two in step if either panel width changes.
    fig = plt.figure(figsize=(2.80, 2.34), facecolor=CREAM)
    ax = fig.add_axes([0.175, 0.125, 0.65, 0.755], polar=True)
    ax.set_facecolor(CREAM)
    ax.set_theta_offset(np.pi / 2)
    ax.set_theta_direction(-1)

    ax.set_ylim(0, 100)
    ax.set_yticks([25, 50, 75, 100])
    ax.set_yticklabels(["25", "50", "75", "100"], fontsize=7.4, color=GRAY)
    ax.set_rlabel_position(34)
    ax.set_xticks(angles[:-1])
    ax.set_xticklabels(labels, fontsize=8.8, fontweight="medium", color=TEXT)
    ax.tick_params(axis="x", pad=5)
    ax.grid(color=GRID, linewidth=0.6)
    ax.spines["polar"].set_color(RIM)
    ax.spines["polar"].set_linewidth(0.7)

    for values, color, label in (
        (residual, PURPLE, "Residual"),
        (facet, BLUE, "Facet-0"),
    ):
        closed = np.concatenate([values, [values[0]]])
        ax.plot(
            angles,
            closed,
            color=color,
            linewidth=1.5,
            marker="o",
            markersize=4.0,
            label=label,
            zorder=4,
        )
        ax.fill(angles, closed, color=color, alpha=0.10, zorder=2)

    # DSRL did not reach 90%; retain only its two measured coordinates rather
    # than imputing a speed score and closing a misleading polygon.
    dsrl_angles = angles[1:3]
    ax.plot(
        dsrl_angles,
        dsrl_observed,
        color=ORANGE,
        linewidth=1.3,
        linestyle=(0, (2.4, 1.6)),
        marker="D",
        markerfacecolor=CREAM,
        markeredgewidth=1.1,
        markersize=4.2,
        label="DSRL",
        zorder=5,
    )
    ax.annotate(
        "NR",
        xy=(angles[0], 100),
        xytext=(13, 1),
        textcoords="offset points",
        ha="left",
        va="center",
        fontsize=8.4,
        fontweight="bold",
        color=ORANGE,
    )

    handles, legend_labels = ax.get_legend_handles_labels()
    order = [1, 0, 2]  # hero first, then the two baselines
    fig.legend(
        [handles[i] for i in order],
        [legend_labels[i] for i in order],
        loc="lower center",
        bbox_to_anchor=(0.5, 0.012),
        ncol=3,
        frameon=False,
        fontsize=8.4,
        handlelength=1.5,
        handletextpad=0.45,
        columnspacing=1.0,
    )
    fig.savefig(ROOT / "adaptation_paradigm_radar.pdf", facecolor=CREAM)
    plt.close(fig)


if __name__ == "__main__":
    posttraining_bars()
    adaptation_radar()

